Real-space topological localizer index to fully characterize the dislocation skin effect

The dislocation skin effect exhibits the capacity of topological defects to trap an extensive number of modes in two-dimensional non-Hermitian systems. Similar to the corresponding skin effects caused by system boundaries, this phenomenon also originates from nontrivial topology. However, finding the relationship between the dislocation skin effect and nonzero topological invariants, especially in disordered systems, can be obscure and challenging. Here, we introduce a real-space topological invariant based on the spectral localizer to characterize the skin effect on two-dimensional lattices. We demonstrate that this invariant consistently predicts the occurrence and location of both boundary and dislocation skin effects, offering a unified approach applicable to both ordered and disordered systems. Our work demonstrates a general approach that can be utilized to diagnose the topological nature of various types of skin effects, particularly in the absence of translational symmetry when momentum-space descriptions are inapplicable.

==> anc/Dislocation.py <==
# Copyright (c) 2022-2023, Nisarg Chadha, Ali G. Moghaddam, 
#                          Jeroen van den Brink, Ion Cosma Fulga. 
#                          All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are
# met:
#
#     1) Redistributions of source code must retain the above copyright
#     notice, this list of conditions and the following disclaimer.
#
#     2) Redistributions in binary form must reproduce the above
#     copyright notice, this list of conditions and the following
#     disclaimer in the documentation and/or other materials provided
#     with the distribution.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
# "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
# LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
# A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
# HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
# SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
# LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
# DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
# THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
# (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
# OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

"""
----------------------------------------------------------------
Real-space topological localizer index to fully characterize the
                    dislocation skin effect
----------------------------------------------------------------

In this module we reproduce some of the results presented in the paper:

N. Chadha, A. G. Moghaddam, J. v. d. Brink, I. C. Fulga
"Real-space topological localizer index to fully characterize the 
                                          dislocation skin effect"
arXiv:XXXX.XXXXX.

For more information on kwant:

https://kwant-project.org/

C.W. Groth, M. Wimmer, A.R. Akhmerov and X. Waintal
"kwant: a software package for quantum transport"
arXiv:1309.2916.

For examples of usage, see the main() function, which reproduces
some of our numerical results. This script can be imported in a
python interface or simply run as:

python3 Dislocation.py

"""

import kwant
from kwant.digest import uniform
import numpy as np
import pylab as py

py.ion()

p = dict(L=70, W=70, d=50, tx=1, ty=0.4, mu=0, ex=0.4, ey=0, PBCx=1, PBCy=1,
         onsdis=0, salt='1237')

lat = kwant.lattice.square()

def hop_x(site0, site1, tx, ex):
    '''Hopping in the x-direction'''
    return tx*(1-1j*ex)


def hop_x_PBC(site0, site1, tx, ex, PBCx):
    '''Hopping in the x-direction under PBC'''
    return PBCx * tx * (1 - 1j * ex)


def hop_y(site0, site1, ty, ey):
    '''Hopping in the y-direction'''
    return ty * (1 - 1j * ey)


def hop_y_PBC(site0, site1, ty, ey, PBCy):
    '''Hopping in the y-direction under PBC'''
    return PBCy * ty * (1 - 1j * ey)


def onsite(site, mu, onsdis, salt):
    '''On-site potential'''
    onsdis = (uniform(repr(site), salt) - 0.5) * onsdis
    return mu + onsdis


def build_system(L=60, W=30, d=10, B=1):
    '''Constructs the model for the weak Hatano-Nelson Model with a pair of
       dislocations.

    Parameters
    ----------
    L : integer
        Number of sites along x
    W : integer
        Number of sites along y
    d : integer
        Distance between the two point-defects
    B : integer
        Burger's vector of the dislocation

    Returns
    -------
    syst : kwant.builder.FiniteSystem
        Finalized system
    '''

    syst = kwant.Builder()
    for i in range(L):
        for j in range(W):
            syst[lat(i, j)] = onsite

    syst[kwant.HoppingKind((1, 0), lat, lat)] = hop_x
    syst[kwant.HoppingKind((-(L-1), 0), lat, lat)] = hop_x_PBC

    syst[kwant.HoppingKind((0, 1), lat, lat)] = hop_y
    syst[kwant.HoppingKind((0, -(W-1)), lat, lat)] = hop_y_PBC

    for j in range(B):
        for i in range(d):
            del syst[lat(L//2 - d//2 + i, W//2-B//2+j)]

    for i in range(d):
        syst[lat(L//2-d//2+i, W//2-B//2-1),
             lat(L//2-d//2+i, W//2-B//2+B)] = hop_y

    return syst.finalized()


def build_ham(syst):
    '''Builds the Hamiltonian for the system

    Parameters
    ----------
    syst : kwant.builder.FiniteSystem
           System whose Hamiltonian needs to be computed

    Returns
    -------
    ham : 2d array-like
          Hamiltonian for the system
    '''

    Hr = syst.hamiltonian_submatrix(params=p).real
    Hi = syst.hamiltonian_submatrix(params=p).imag
    ham = Hr - Hi
    return ham


def plot_spd(syst):
    '''Computes and plots the density of states for the doubled Hamiltonian

    Parameters
    ----------
    syst : kwant.builder.FiniteSystem
    '''
    ham = build_ham(syst)
    eigval, eigvec = np.linalg.eig(ham)
    pos = syst.sites
    xpos = np.zeros([len(pos)])
    ypos = np.zeros([len(pos)])
    for i in range(len(pos)):
        xpos[i] = pos[i].tag[0]
        ypos[i] = pos[i].tag[1]

    ldos = np.zeros(len(eigval))
    for i in range(len(eigval)):
        vec = eigvec[:, i]
        vec = vec/np.linalg.norm(vec)
        ldos += abs(vec)**2

    lldos = np.log(ldos)
    fig = py.figure()

    ax = fig.add_subplot(111, projection='3d')
    ax.set_xlabel(r'x', fontsize=18)
    ax.set_ylabel(r'y', fontsize=18)
    ax.zaxis.set_rotate_label(False)
    ax.set_zlabel(r'$\ln{\rho}$', fontsize=18)
    ax.tick_params('z', labelsize=15)
    ax.tick_params('x', labelsize=15)
    ax.tick_params('y', labelsize=15)
    dos = ax.plot_trisurf(xpos, ypos, lldos, cmap="viridis", rasterized=True)
    py.colorbar(dos)


def build_doubled_ham(syst):
    '''Builds the doubled Hamiltonian

    Parameters
    ----------
    syst : kwant.builder.FiniteSystem

    Returns
    -------
    herm_ham : 2d array-like
               Hamiltonian for the doubled system
    '''
    ham = build_ham(syst)
    herm_ham = np.block([[ ham * 0,     ham ],
                         [ ham.T  , ham * 0 ]])

    return herm_ham


def plot_doubled_spectrum(syst):
    '''Plots the eigenspectrum for the doubled Hamiltonian'''

    herm_ham = build_doubled_ham(syst)
    eigval = np.linalg.eigvalsh(herm_ham)

    py.figure()
    py.title("Eigenvalues of the doubled hamiltonian")
    py.ylabel("Energy Eigenvalue")
    py.plot(eigval, 'o')


def plot_ldos(syst, edge_threshold):
    '''Plots the density of zero modes of the hermitian system
    Parameters
    ----------
    syst : kwant.builder.FiniteSystem
           Original non-Hermitian system
    edge_threshold : float
                     Tolerance for a mode to be classified as a zero mode
    '''
    herm_ham = build_doubled_ham(syst)
    eigval, eigvec = np.linalg.eigh(herm_ham)
    edge_count = 0
    N = len(herm_ham)//2
    ldos = np.zeros(N)

    for i in range(len(eigval)):
        if abs(eigval[i]) < edge_threshold:
            edge_count += 1
            ldos += np.abs(eigvec[:, i][:N])**2 + np.abs(eigvec[:, i][N:])**2

    print("Number of zero modes=%s" % edge_count)
    fig,ax=py.subplots()
    kwant.plotter.map(syst, ldos, vmax=max(ldos),ax=ax)
    ax.set_xlabel("x")
    ax.set_ylabel("y")


def get_gap_index(syst, B, Lin, Lout):
    '''Calculates the energy gap and topological index for a system with 
       disorder

    Parameters
    ----------
    syst : kwant.builder.FinalSystem
           Original non-Hermitian system
    B : integer
        Burger's vector
    Lin : Position taken to be between the point defects
    Lout : Position taken to be outside the point defects

    Returns
    -------
    gap : float
          Bulk energy gap for the hermitian hamiltonian
    topind : integer
             Value of the topological index with the value outside the 
                                                dislocation subtracted
    '''
    ham = build_ham(syst)
    herm_ham = build_doubled_ham(syst)
    eigval = np.linalg.eigvalsh(herm_ham)
    
    gap = 2 * abs(eigval[len(herm_ham)//2 + B])
    topind = top_ind(syst, ham, Lin) - top_ind(syst, ham, Lout)
    return gap, topind


def top_ind(syst, origin):
    '''Calculates the localiser index of the system with respect to a 
       specified origin

    Parameters
    ----------
    syst : kwant.builder.FinalSystem
           Original non-Hermitian system
    origin : float
             Position of the origin(non-integer) for computing the 
             position operator
    '''

    ham = build_ham(syst)

    pos = syst.sites
    xpos = np.zeros([len(pos)])
    for i in range(len(pos)):
        xpos[i] = pos[i].tag[0] - origin

    X = np.diag(xpos)
    Xinv = np.diag(1/xpos)

    M = X + ham.T @ Xinv @ ham
    
    l = np.linalg.eigvalsh(M)
    sig = np.sum(np.sign(X)) - np.sum(np.sign(l))
    sig = sig/2
    return sig

def plot_topind(syst, originrange):
    '''Plots the variation of the topological index as a function of 
       the origin

    Parameters
    ----------
    syst : kwant.builder.FiniteSystem
           Original non-Hermitian system
    originrange : 1d-array like
                  Range of origin values for computing the index
    '''

    indlist = []

    for origin in originrange:
        indlist.append(top_ind(syst, origin))

    py.figure()
    py.xlabel(r'$x_0$')
    py.ylabel("Topological index")
    py.plot(originrange, indlist, marker="o")


def plot_gap_index_disorder():
    '''Plots the bulk energy gap and the topological index with appropriate 
       error bars for a disordered system averaged over N=100 samples

       Data is stored in the auxiliary file disorder_data.txt'''
       
    data = np.loadtxt("disorder_data.txt", delimiter=",")
    disorder = data[:, 0]
    gap = data[:, 1]
    gap_low = data[:, 2]
    gap_up = data[:, 3]
    ind = data[:, 4]
    ind_low = data[:, 5]
    ind_up = data[:, 6]
    py.figure()
    py.xlabel('W')
    py.errorbar(disorder, gap, yerr=(gap_low,gap_up), label='Bulk Gap')
    py.errorbar(disorder, ind, yerr=(ind_low,ind_up), label='Topological Index')
    py.legend()


def main():
    '''This function reproduces some of our results'''

    sys0 = build_system(L=40, W=20, d=0, B=0)
    sys1 = build_system(L=40, W=20, d=20, B=1)
    sys2 = build_system(L=40, W=20, d=20, B=2)


    print('# Plotting system with By=+/-1 dislocations')
    kwant.plot(sys1)

    print('# Plotting SPD for By=+/-1 system')
    plot_spd(sys1)

    print('# Plotting SPD for By=+/-2 system')
    plot_spd(sys2)

    print('# Plot LDOS for doubled H, By=+/-1')
    plot_ldos(sys1, edge_threshold=0.1)

    print('# Plot spectrum of doubled H for By=+/-1')
    plot_doubled_spectrum(sys1)

    print('# Plot localizer index versus origin')
    plot_topind(sys1, originrange=np.linspace(-5.1, 44.9, 51))

    print('# Setting disorder strength=1 and Plotting SPD for By=+/-1 system')
    p['onsdis'] = 1.0
    plot_spd(sys1)
    
    print('# Plotting log(SPD) for the weak Hatano Nelson model')
    p['onsdis'] = 0
    p['PBCx']   = 0
    p['PBCy']   = 0
    plot_spd(sys0)

    print("# Plotting gap and topological index for disordered system")
    plot_gap_index_disorder()

main()

asdasd = input('# Press Enter to exit...')



==> anc/disorder_data.txt <==
0.000000000000000000e+00,1.520994701772682145e+00,2.220446049250313081e-16,2.220446049250313081e-16,1.000000000000000000e+00,0.000000000000000000e+00,0.000000000000000000e+00
5.000000000000000278e-02,1.517765368195727493e+00,4.784942319497886842e-04,6.687171823809290316e-04,1.000000000000000000e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.000000000000000056e-01,1.510863378565263648e+00,1.382398891571323674e-03,1.755618402748071460e-03,1.000000000000000000e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.500000000000000222e-01,1.502287809361887216e+00,1.986614002883690944e-03,2.401177536996090822e-03,1.000000000000000000e+00,0.000000000000000000e+00,0.000000000000000000e+00
2.000000000000000111e-01,1.491022942493814840e+00,3.422246415569318856e-03,4.453958068119545644e-03,1.000000000000000000e+00,0.000000000000000000e+00,0.000000000000000000e+00
2.500000000000000000e-01,1.479633419886177359e+00,3.740738040862501279e-03,3.903988485169263001e-03,1.000000000000000000e+00,0.000000000000000000e+00,0.000000000000000000e+00
3.000000000000000444e-01,1.463930473434239987e+00,6.345399973466836485e-03,6.026647418435837622e-03,1.000000000000000000e+00,0.000000000000000000e+00,0.000000000000000000e+00
3.500000000000000333e-01,1.448438909676196928e+00,4.520035256150967129e-03,7.102438184928061560e-03,1.000000000000000000e+00,0.000000000000000000e+00,0.000000000000000000e+00
4.000000000000000222e-01,1.432992883204859069e+00,4.976327171891004042e-03,6.550276774531793578e-03,1.000000000000000000e+00,0.000000000000000000e+00,0.000000000000000000e+00
4.500000000000000111e-01,1.411875105437468303e+00,8.202002920500106598e-03,9.536416155541349582e-03,1.000000000000000000e+00,0.000000000000000000e+00,0.000000000000000000e+00
5.000000000000000000e-01,1.396120010473401063e+00,8.904089681726956584e-03,9.100145070964904548e-03,1.000000000000000000e+00,0.000000000000000000e+00,0.000000000000000000e+00
5.500000000000000444e-01,1.374957354052383174e+00,8.273196773795010728e-03,1.164533863600203389e-02,1.000000000000000000e+00,0.000000000000000000e+00,0.000000000000000000e+00
6.000000000000000888e-01,1.356387251916604919e+00,9.364012268858745713e-03,1.208143462399324797e-02,1.000000000000000000e+00,0.000000000000000000e+00,0.000000000000000000e+00
6.500000000000000222e-01,1.338223814674696532e+00,1.217668602781429854e-02,1.514698468572994727e-02,1.000000000000000000e+00,0.000000000000000000e+00,0.000000000000000000e+00
7.000000000000000666e-01,1.312752357035647854e+00,8.642824804815596451e-03,1.288522072155129372e-02,1.000000000000000000e+00,0.000000000000000000e+00,0.000000000000000000e+00
7.500000000000000000e-01,1.291679549675639249e+00,1.572854968526260500e-02,1.780328241481887730e-02,1.000000000000000000e+00,0.000000000000000000e+00,0.000000000000000000e+00
8.000000000000000444e-01,1.270491851147469209e+00,1.255348524372745800e-02,1.760276067510857523e-02,1.000000000000000000e+00,0.000000000000000000e+00,0.000000000000000000e+00
8.500000000000000888e-01,1.247404644492724701e+00,1.943921691460293033e-02,1.774608513068676174e-02,1.000000000000000000e+00,0.000000000000000000e+00,0.000000000000000000e+00
9.000000000000000222e-01,1.226519597372364601e+00,1.415371058848902130e-02,1.902171634635241304e-02,1.000000000000000000e+00,0.000000000000000000e+00,0.000000000000000000e+00
9.500000000000000666e-01,1.202448152396642378e+00,2.196990500749573805e-02,1.993234838583912705e-02,1.000000000000000000e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.000000000000000000e+00,1.179581709744419005e+00,1.923811261758423541e-02,2.069470697971587114e-02,1.000000000000000000e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.050000000000000044e+00,1.148196507269169997e+00,2.462323546265055008e-02,2.453848179498563375e-02,1.000000000000000000e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.100000000000000089e+00,1.131208341683574758e+00,1.803099330865731709e-02,2.256978326983860583e-02,1.000000000000000000e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.150000000000000133e+00,1.112719232676011138e+00,2.596212657166763194e-02,2.883446573794645751e-02,1.000000000000000000e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.200000000000000178e+00,1.084125092961104153e+00,1.941893861618870787e-02,2.583349836550485890e-02,1.000000000000000000e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.250000000000000000e+00,1.072312151105467404e+00,2.448020402536710272e-02,3.349759992205680881e-02,1.000000000000000000e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.300000000000000044e+00,1.035584616346017839e+00,2.378612827840731470e-02,3.407966647421800666e-02,1.000000000000000000e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.350000000000000089e+00,1.019273823558691339e+00,2.346832650083574556e-02,3.232258715770952584e-02,1.000000000000000000e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.400000000000000133e+00,1.006712927812308811e+00,2.276596688849386041e-02,2.941297422993427446e-02,1.000000000000000000e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.450000000000000178e+00,9.748154238521462567e-01,2.292221448741504908e-02,2.907153034080334209e-02,1.000000000000000000e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.500000000000000000e+00,9.526133059256410851e-01,3.399631452949669619e-02,3.601731952681075377e-02,1.000000000000000000e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.550000000000000044e+00,9.257233659232450007e-01,3.179977447636372911e-02,3.368305320242404033e-02,9.899999999999999911e-01,1.000000000000000888e-02,1.000000000000000888e-02
1.600000000000000089e+00,9.007795467716441795e-01,2.458872736338868492e-02,3.466222941557739468e-02,1.000000000000000000e+00,2.000000000000001776e-02,2.000000000000001776e-02
1.650000000000000133e+00,8.821104982897961522e-01,2.917632212658938240e-02,2.787461568700577708e-02,9.799999999999999822e-01,2.000000000000001776e-02,2.000000000000001776e-02
1.700000000000000178e+00,8.657556553143340716e-01,2.976543007879139946e-02,3.493688630295421760e-02,1.030000000000000027e+00,3.000000000000002665e-02,3.000000000000002665e-02
1.750000000000000000e+00,8.386326630390921189e-01,3.134736343383226487e-02,3.074603157127575592e-02,9.799999999999999822e-01,3.000000000000002665e-02,3.000000000000002665e-02
1.800000000000000044e+00,8.052907336333841037e-01,3.015215418096239830e-02,3.546801300138924251e-02,9.000000000000000222e-01,5.000000000000004441e-02,4.999999999999993339e-02
1.850000000000000089e+00,7.854936802768491821e-01,3.128394007556578593e-02,2.920827972889250557e-02,9.399999999999999467e-01,4.999999999999993339e-02,5.000000000000004441e-02
1.900000000000000133e+00,7.603018451194324401e-01,3.029745465423316908e-02,4.011466785103923183e-02,8.000000000000000444e-01,7.000000000000006217e-02,6.999999999999995115e-02
1.950000000000000178e+00,7.414386603875342541e-01,3.913080452171802115e-02,4.165376618159188915e-02,1.090000000000000080e+00,6.000000000000005329e-02,4.999999999999982236e-02
2.000000000000000000e+00,7.316067128345454806e-01,4.115996902897367526e-02,3.525192352728689915e-02,9.499999999999999556e-01,7.999999999999996003e-02,8.000000000000007105e-02
2.050000000000000266e+00,7.041073825214383408e-01,3.493631115436857115e-02,4.246959072880940322e-02,1.239999999999999991e+00,8.000000000000007105e-02,8.000000000000007105e-02
2.100000000000000089e+00,6.763058582034964239e-01,4.584667741612247216e-02,4.933435576304401327e-02,9.300000000000000488e-01,9.000000000000007994e-02,8.999999999999996891e-02
2.149999999999999911e+00,6.626525693428240160e-01,3.029968034917485120e-02,4.216122161053137418e-02,8.599999999999999867e-01,8.999999999999996891e-02,9.999999999999997780e-02
2.200000000000000178e+00,6.423083308119017509e-01,3.415562249968451258e-02,4.091215087039135057e-02,1.050000000000000044e+00,9.000000000000007994e-02,8.999999999999985789e-02
2.250000000000000000e+00,6.219724722350948865e-01,3.023619085474171797e-02,3.958521928679581414e-02,9.300000000000000488e-01,1.000000000000000888e-01,9.999999999999997780e-02
2.300000000000000266e+00,6.043193597485558843e-01,3.524883423318092568e-02,4.595798584789612118e-02,6.300000000000000044e-01,1.099999999999999867e-01,1.099999999999999867e-01
2.350000000000000089e+00,5.758997736339815932e-01,3.479006181070964931e-02,3.763307537909232892e-02,1.260000000000000009e+00,1.200000000000001066e-01,1.199999999999998845e-01
2.400000000000000355e+00,5.562079226432170564e-01,3.645922455558692210e-02,4.547376813833159392e-02,9.899999999999999911e-01,1.199999999999999956e-01,1.300000000000001155e-01
2.450000000000000178e+00,5.375688298073052485e-01,3.900769151613303620e-02,4.472558027129236446e-02,1.010000000000000009e+00,1.099999999999999867e-01,1.000000000000000888e-01
2.500000000000000000e+00,5.182987828886599369e-01,4.193251819001231340e-02,3.585661267641049310e-02,1.199999999999999956e+00,1.499999999999999112e-01,1.500000000000001332e-01
2.550000000000000266e+00,5.024239438116656631e-01,4.329744118693834576e-02,4.835003179594277167e-02,7.500000000000000000e-01,1.300000000000000044e-01,1.300000000000000044e-01
2.600000000000000089e+00,4.722169971815256551e-01,4.379225668977004826e-02,4.425449564654360124e-02,9.300000000000000488e-01,1.400000000000000133e-01,1.400000000000000133e-01
2.650000000000000355e+00,4.526715887637478009e-01,3.643482824933536035e-02,3.475696991748600251e-02,8.699999999999999956e-01,1.500000000000000222e-01,1.500000000000000222e-01
2.700000000000000178e+00,4.431540223677790657e-01,4.199066664618417155e-02,4.486832027427034575e-02,5.100000000000000089e-01,1.600000000000000311e-01,1.600000000000000311e-01
2.750000000000000000e+00,4.251121982866865601e-01,4.419195356961119758e-02,5.145486990753944667e-02,1.120000000000000107e+00,1.400000000000001243e-01,1.399999999999999023e-01
2.800000000000000266e+00,4.065738526495664695e-01,3.370583510003460903e-02,4.889606647016442320e-02,6.800000000000000488e-01,1.500000000000000222e-01,1.499999999999999112e-01
2.850000000000000089e+00,3.916739684137435784e-01,3.368306942173432406e-02,3.620951381585257867e-02,1.070000000000000062e+00,1.600000000000000311e-01,1.599999999999999201e-01
2.900000000000000355e+00,3.684594575531657812e-01,3.939738198776032707e-02,4.493263224610521966e-02,1.189999999999999947e+00,1.899999999999999467e-01,1.899999999999999467e-01
2.950000000000000178e+00,3.554587500059718241e-01,3.524414779462142766e-02,3.148504810687768884e-02,3.699999999999999956e-01,1.399999999999999856e-01,1.400000000000000133e-01
3.000000000000000000e+00,3.493695403515246212e-01,3.936353643090112486e-02,4.387223652299010457e-02,9.699999999999999734e-01,1.500000000000000222e-01,1.599999999999999201e-01
3.050000000000000266e+00,3.334237221327232548e-01,3.843829640808221759e-02,3.882309562102392864e-02,4.400000000000000022e-01,1.699999999999999845e-01,1.699999999999999845e-01
3.100000000000000089e+00,3.060975473132419022e-01,3.274968985460502413e-02,3.400517355805493525e-02,2.399999999999999911e-01,1.799999999999999933e-01,1.799999999999999933e-01
3.150000000000000355e+00,2.897023801009024901e-01,4.086036325608249919e-02,3.627204608645634432e-02,5.999999999999999778e-01,1.599999999999999756e-01,1.600000000000000311e-01
3.200000000000000178e+00,2.657147822828394568e-01,4.734020122432572308e-02,3.629349732648745608e-02,8.800000000000000044e-01,1.800000000000000488e-01,1.900000000000000577e-01
3.250000000000000000e+00,2.554166958966591627e-01,3.786465059105295627e-02,3.212976043737902909e-02,1.600000000000000033e-01,1.700000000000000122e-01,1.800000000000000211e-01
3.300000000000000266e+00,2.444355244179543252e-01,3.751900919877942941e-02,3.721688779117585111e-02,6.899999999999999467e-01,1.899999999999999467e-01,1.900000000000000577e-01
3.350000000000000089e+00,2.339851203811394165e-01,3.474122900709442074e-02,3.659036429977111093e-02,9.499999999999999556e-01,1.899999999999999467e-01,1.999999999999999556e-01
3.400000000000000355e+00,2.166224667362568468e-01,3.694608803363930161e-02,3.020895954069702238e-02,6.300000000000000044e-01,1.699999999999999845e-01,1.700000000000000400e-01
3.450000000000000178e+00,2.061386798679120946e-01,3.151984400258542318e-02,3.492132620760554640e-02,7.299999999999999822e-01,1.799999999999999378e-01,1.800000000000000488e-01
3.500000000000000000e+00,1.800987757136923995e-01,3.530033516898803403e-02,3.540747457202844672e-02,6.700000000000000400e-01,1.600000000000000311e-01,1.699999999999999289e-01
3.550000000000000266e+00,1.797550264551780463e-01,3.586058435760647312e-02,3.443018561114982723e-02,1.010000000000000009e+00,1.900000000000000577e-01,1.899999999999999467e-01
3.600000000000000089e+00,1.688326998921052813e-01,3.156482127631934920e-02,2.729839746901149833e-02,4.799999999999999822e-01,1.724999999999999867e-01,1.800000000000000488e-01
3.650000000000000355e+00,1.598136964630715307e-01,3.009093187962055826e-02,3.272431431489300491e-02,5.400000000000000355e-01,1.800000000000000488e-01,1.799999999999999378e-01
3.700000000000000178e+00,1.487398780661628173e-01,2.861757265981154652e-02,2.664612741066604840e-02,9.899999999999999911e-01,1.899999999999999467e-01,1.999999999999999556e-01
3.750000000000000000e+00,1.293185919317294819e-01,2.830945450007871234e-02,3.171456626133653534e-02,5.999999999999999778e-02,1.900000000000000022e-01,2.000000000000000111e-01
3.800000000000000266e+00,1.253277773598589495e-01,2.409789175600286770e-02,2.483205858419818002e-02,-5.999999999999999778e-02,1.799999999999999933e-01,1.799999999999999933e-01
3.850000000000000089e+00,1.103320258709916818e-01,2.155740971279872242e-02,1.885460182455038491e-02,4.400000000000000022e-01,1.900000000000000022e-01,1.900000000000000022e-01
3.900000000000000355e+00,1.018693082834591368e-01,2.802340313612185219e-02,2.531915073442786435e-02,7.600000000000000089e-01,1.900000000000000577e-01,1.899999999999999467e-01
3.950000000000000178e+00,9.924339540612717170e-02,2.647409000408680602e-02,2.795052524373761726e-02,2.999999999999999889e-01,2.099999999999999922e-01,2.100000000000000200e-01
4.000000000000000000e+00,8.509779828367072807e-02,2.432879525442801366e-02,1.921171489309991820e-02,1.499999999999999944e-01,1.799999999999999933e-01,1.800000000000000211e-01
4.049999999999999822e+00,8.115528722843613763e-02,2.141895253101669394e-02,1.980572982070291643e-02,8.399999999999999689e-01,1.899999999999999467e-01,1.800000000000000488e-01
4.100000000000000533e+00,7.501923346803911208e-02,1.929478013228684563e-02,1.826535122594563632e-02,4.600000000000000200e-01,1.700000000000000400e-01,1.699999999999999845e-01
4.150000000000000355e+00,6.396630119390335489e-02,1.911177719711816547e-02,1.793333033696244139e-02,2.899999999999999800e-01,1.599999999999999756e-01,1.700000000000000400e-01
4.200000000000000178e+00,5.944937794419938998e-02,2.167850814670798515e-02,2.169803702149292884e-02,8.599999999999999867e-01,1.999999999999999556e-01,1.900000000000000577e-01
4.250000000000000000e+00,5.354651355261418055e-02,1.604388876733962854e-02,1.321335329586362239e-02,5.400000000000000355e-01,1.900000000000000577e-01,1.899999999999999467e-01
4.299999999999999822e+00,4.846906292941065980e-02,1.503264153218260984e-02,1.400433698656203957e-02,8.699999999999999956e-01,1.800000000000000488e-01,1.700000000000000400e-01
4.350000000000000533e+00,4.610772413070819004e-02,1.373019249624252841e-02,8.692486370396559914e-03,5.400000000000000355e-01,1.600000000000000311e-01,1.699999999999999289e-01
4.400000000000000355e+00,3.774476403120195084e-02,1.390358263934036304e-02,8.276303998249349980e-03,4.099999999999999756e-01,1.699999999999999845e-01,1.799999999999999933e-01
4.450000000000000178e+00,3.643929643848017874e-02,1.355774355430541117e-02,1.104219778073693009e-02,2.200000000000000011e-01,2.000000000000000111e-01,1.999999999999999833e-01
4.500000000000000000e+00,3.434596878381152713e-02,1.293042180908719752e-02,1.148069450258906027e-02,2.200000000000000011e-01,2.000000000000000111e-01,1.899999999999999745e-01
4.549999999999999822e+00,2.868609103032558963e-02,1.032411870646633353e-02,6.719075008860504045e-03,8.800000000000000044e-01,1.600000000000000311e-01,1.600000000000000311e-01
4.600000000000000533e+00,2.845705430118557894e-02,1.276082765417374532e-02,1.007201068609242522e-02,5.000000000000000000e-01,1.599999999999999756e-01,1.700000000000000400e-01
4.650000000000000355e+00,2.599705798918925531e-02,8.752609977329572910e-03,9.594040728004765706e-03,-2.000000000000000042e-02,1.500000000000000222e-01,1.600000000000000033e-01
4.700000000000000178e+00,2.149168911736376239e-02,9.193657336554902915e-03,7.429939090585941514e-03,4.299999999999999933e-01,1.799999999999999933e-01,1.900000000000000022e-01
4.750000000000000000e+00,2.080888998612866192e-02,8.881293445074642245e-03,5.723306699781799400e-03,-2.300000000000000100e-01,1.700000000000000122e-01,1.700000000000000122e-01
4.800000000000000711e+00,1.755821606427222792e-02,8.610530737478019545e-03,6.483947368830695474e-03,5.100000000000000089e-01,1.799999999999999933e-01,1.899999999999999467e-01
4.850000000000000533e+00,1.616984324837555942e-02,6.738200762802177071e-03,4.270331522257930085e-03,4.199999999999999845e-01,1.699999999999999845e-01,1.599999999999999756e-01
4.900000000000000355e+00,1.577556373930918271e-02,6.453324926247828303e-03,4.535095896068177396e-03,-8.000000000000000167e-02,1.799999999999999933e-01,1.799999999999999933e-01
4.950000000000000178e+00,1.380929704149557770e-02,5.682633530200719568e-03,4.220923983161891865e-03,1.100000000000000006e-01,1.600000000000000033e-01,1.600000000000000311e-01
5.000000000000000000e+00,1.356295206881287865e-02,5.776554694337425813e-03,5.259871924850046537e-03,2.899999999999999800e-01,1.599999999999999756e-01,1.600000000000000311e-01
5.000000000000000000e+00,1.353927097505670460e-02,5.708430807723088515e-03,4.535504404662275141e-03,2.999999999999999889e-01,1.799999999999999933e-01,1.799999999999999933e-01
5.049999999999999822e+00,1.200194791206764949e-02,5.125605966519754947e-03,4.229326575242428610e-03,5.200000000000000178e-01,1.500000000000000222e-01,1.500000000000000222e-01
5.099999999999999645e+00,1.192343443177620518e-02,5.522389767173485273e-03,4.597997908337862760e-03,3.900000000000000133e-01,1.800000000000000211e-01,1.799999999999999378e-01
5.149999999999999467e+00,1.072180660072919768e-02,4.859467286616709659e-03,3.046059937400908899e-03,2.300000000000000100e-01,1.700000000000000122e-01,1.700000000000000122e-01
5.199999999999999289e+00,1.017871293796596653e-02,3.232120943896530166e-03,1.880193445167729557e-03,2.000000000000000111e-01,1.500000000000000222e-01,1.499999999999999667e-01
5.249999999999999112e+00,1.000190771494393997e-02,3.577091918269570750e-03,3.243583193198333603e-03,-1.100000000000000006e-01,1.600000000000000311e-01,1.600000000000000033e-01
5.299999999999998934e+00,9.639245949930243251e-03,3.921552102682676622e-03,3.493239818782405137e-03,1.600000000000000033e-01,1.600000000000000033e-01,1.700000000000000122e-01
5.349999999999998757e+00,8.800366485736449765e-03,3.132828352236584346e-03,2.687435909810357432e-03,4.099999999999999756e-01,1.799999999999999656e-01,1.799999999999999933e-01
5.399999999999998579e+00,8.136019565211092749e-03,3.486728736603337056e-03,2.357955989021144616e-03,3.099999999999999978e-01,1.699999999999999845e-01,1.799999999999999933e-01
5.449999999999998401e+00,9.117934603593396900e-03,3.430310807107554184e-03,1.847215601080753888e-03,5.000000000000000278e-02,1.699999999999999845e-01,1.699999999999999845e-01
5.499999999999998224e+00,7.578050861978092440e-03,2.720975746024384238e-03,1.930011026763479159e-03,-1.000000000000000021e-02,1.524999999999999967e-01,1.500000000000000222e-01
5.549999999999998046e+00,7.712450200455704154e-03,2.909845871367169705e-03,2.273331681992093838e-03,4.000000000000000222e-01,1.600000000000000311e-01,1.699999999999999289e-01
5.599999999999997868e+00,7.792228333213935612e-03,2.974569592651140661e-03,2.135379889581600840e-03,2.500000000000000000e-01,1.499999999999999944e-01,1.599999999999999756e-01
5.649999999999997691e+00,7.797229322747418340e-03,2.908691834349998520e-03,1.915841773966996120e-03,-1.300000000000000044e-01,1.500000000000000222e-01,1.499999999999999944e-01
5.699999999999997513e+00,7.528004201237106438e-03,2.459626098530251145e-03,1.528362502495618155e-03,4.899999999999999911e-01,1.699999999999999845e-01,1.600000000000000311e-01
5.749999999999997335e+00,7.653265532993018018e-03,2.803356203324130005e-03,1.212483572198288194e-03,2.500000000000000000e-01,1.300000000000000044e-01,1.300000000000000044e-01
5.799999999999997158e+00,7.405731098194729724e-03,2.456103735801970847e-03,1.454205156298851546e-03,2.000000000000000111e-01,1.400000000000000133e-01,1.499999999999999667e-01
5.849999999999996980e+00,6.756178644293437015e-03,2.343642450424422534e-03,1.911660779843004331e-03,3.900000000000000133e-01,1.500000000000000222e-01,1.600000000000000311e-01
5.899999999999996803e+00,6.403240707994356865e-03,2.078386097630608234e-03,1.068626919331992081e-03,2.700000000000000178e-01,1.500000000000000222e-01,1.499999999999999667e-01
5.949999999999996625e+00,6.739480877873980924e-03,2.585962069642373275e-03,1.713334299629146532e-03,1.799999999999999933e-01,1.499999999999999944e-01,1.600000000000000311e-01
5.999999999999996447e+00,6.410422898897660988e-03,2.192221354308545450e-03,2.034069878491467399e-03,-1.700000000000000122e-01,1.600000000000000033e-01,1.600000000000000033e-01
6.049999999999996270e+00,6.230061307782586155e-03,2.463247082385956570e-03,1.531595948724104664e-03,-3.599999999999999867e-01,1.400000000000000133e-01,1.399999999999999856e-01
6.099999999999996092e+00,6.067508835820784215e-03,2.077950261326116412e-03,1.642088896383450854e-03,-4.099999999999999756e-01,1.400000000000000688e-01,1.499999999999999667e-01
6.149999999999995914e+00,6.929678367667854375e-03,2.431364147083798360e-03,2.285953681388685349e-03,1.000000000000000021e-02,1.500000000000000222e-01,1.399999999999999856e-01
6.199999999999995737e+00,5.865540263893434698e-03,2.322531004764963672e-03,1.916217908818866091e-03,-2.099999999999999922e-01,1.499999999999999944e-01,1.399999999999999856e-01
6.249999999999995559e+00,6.123631479007149957e-03,2.233100864085505854e-03,1.250781171301726565e-03,1.700000000000000122e-01,1.700000000000000122e-01,1.700000000000000122e-01
6.299999999999995381e+00,5.626142197263459682e-03,1.974022381257995416e-03,1.720248129966340384e-03,3.300000000000000155e-01,1.400000000000000133e-01,1.399999999999999578e-01
6.349999999999995204e+00,6.234111318659088345e-03,2.207450545564561967e-03,1.525446853101545749e-03,3.200000000000000067e-01,1.499999999999999944e-01,1.400000000000000133e-01
6.399999999999995026e+00,5.949768648320133066e-03,1.935216852065965547e-03,1.222886180806201026e-03,4.099999999999999756e-01,1.799999999999999656e-01,1.699999999999999845e-01
6.449999999999994849e+00,5.656652556275223662e-03,2.320709218885204893e-03,2.035666740102240989e-03,1.799999999999999933e-01,1.399999999999999856e-01,1.400000000000000133e-01
6.499999999999994671e+00,5.789102248016660991e-03,1.944687819781209560e-03,1.725551983668200361e-03,1.100000000000000006e-01,1.600000000000000033e-01,1.500000000000000222e-01
6.549999999999994493e+00,5.810071591744373105e-03,2.308650910387130030e-03,1.224306937357268719e-03,8.000000000000000167e-02,1.500000000000000222e-01,1.500000000000000222e-01
6.599999999999994316e+00,5.914434951003607992e-03,2.135853741855278654e-03,1.725603602923632927e-03,2.999999999999999889e-01,1.299999999999999767e-01,1.400000000000000133e-01
6.649999999999994138e+00,5.814327720755653288e-03,2.353345017345111201e-03,1.425817826970226902e-03,-1.900000000000000022e-01,1.599999999999999756e-01,1.600000000000000033e-01
6.699999999999993960e+00,5.431651811828700632e-03,2.440840167911759694e-03,1.836319968085748169e-03,-2.300000000000000100e-01,1.499999999999999944e-01,1.500000000000000222e-01
6.749999999999993783e+00,5.728346205663183144e-03,1.682948950367594600e-03,1.016615966083590089e-03,-2.200000000000000011e-01,1.399999999999999856e-01,1.300000000000000044e-01
6.799999999999993605e+00,5.565292495028845501e-03,2.039855928565235260e-03,1.410728772585653421e-03,-2.999999999999999889e-02,1.300000000000000044e-01,1.300000000000000044e-01
6.849999999999993427e+00,5.542751596776539919e-03,1.762267567591035890e-03,1.643086063826433053e-03,5.300000000000000266e-01,1.425000000000000155e-01,1.500000000000000222e-01
6.899999999999993250e+00,5.362736785318436908e-03,2.261203253311559920e-03,1.793274625190239072e-03,8.999999999999999667e-02,1.400000000000000133e-01,1.300000000000000044e-01
6.949999999999993072e+00,5.438722585395817759e-03,1.947543966530003098e-03,1.299593050673012590e-03,-2.999999999999999889e-02,1.499999999999999944e-01,1.400000000000000133e-01

